Conformal 3-point correlators in momentum space, method of subgraphs and the $1/N$ expansion

Conformal 3-point correlators of conserved currents play important roles in numerous directions. These correlators are fixed by conformal symmetry up to a few parameters, which are known only at leading order in perturbative expansions. The major challenges come from the multi-loop Feynman integrals with three external momenta. In this work, we employ the method of subgraphs to compute the subleading order corrections to the conformal current 3-point correlators in the large $N$ expansion. We show that the method of subgraphs generates diagrammatic expansions for the conformal 3-point correlators, and that it is closely related to the operator product expansions in momentum space. We verify the subgraph expansions of conserved current 3-point correlators using exact results in 3D. We demonstrate that multi-loop 3-point Feynman integrals can be significantly simplified by taking the subgraph expansions. Due to constraints from conformal symmetry, it suffices to keep only the first few terms in the subgraph expansions to completely fix the subleading order corrections. We apply this method to compute the $1/N$ corrections to current correlators $\langle JJJ\rangle$ in the critical $O(N)$ vector model and the Gross-Neveu-Yukawa model. We also compute the $1/N$ corrections to the coefficients in the current-current-scalar correlators $\langle JJ\sigma_{T}\rangle$ and $\langle JJ\sigma\rangle$ in the critical $O(N)$ vector model. We compare the perturbative results with the bootstrap data and discuss their application to conductivity near the quantum critical point.

==> Integrals_in_computations_for_submission_11-03.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    278809,       7893]
NotebookOptionsPosition[    275665,       7830]
NotebookOutlinePosition[    276082,       7847]
CellTagsIndexPosition[    276039,       7844]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[Cell[BoxData[
 RowBox[{"Note", " ", "the", " ", "variables", " ", "in", " ", "this", " ", 
  "file", " ", "are", " ", "defined", " ", "as", " ", 
  RowBox[{"follows", ":"}]}]],
 CellChangeTimes->{{3.966340657157106*^9, 
  3.966340720481876*^9}},ExpressionUUID->"4f518981-b258-4c7b-abcd-\
f54571583e10"]], "Text",
 CellChangeTimes->{{3.9663407566836157`*^9, 
  3.96634078304976*^9}},ExpressionUUID->"8593c973-b11e-4fae-bfe1-\
28d9b3d532ba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["X", "0"], "=", 
   SuperscriptBox["p", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["X", "5"], "=", 
   SuperscriptBox["q", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", " ", "=", " ", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"(", 
      RowBox[{"in", " ", "the", " ", "manuscript"}], ")"}]}]}], 
   ";"}]}]}], "Input",
 CellChangeTimes->{{3.966340794795618*^9, 3.966340797849127*^9}, {
  3.971138080287087*^9, 
  3.9711381153835206`*^9}},ExpressionUUID->"30ee27fc-0643-4da0-a2f7-\
5c3a208b424a"],

Cell[TextData[{
 "The algebraic factors for the conserved current operators, i.e., ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"tr", "(", 
     RowBox[{
      SuperscriptBox["t", "a"], 
      SuperscriptBox["t", "b"]}], ")"}], ",", " ", 
    RowBox[{"tr", "(", 
     RowBox[{
      SuperscriptBox["t", "a"], 
      SuperscriptBox["t", "b"], 
      SuperscriptBox["t", "c"]}], ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "63f5078f-b8b7-44ab-a46e-c38baec41f87"],
 " are ignored in the expressions for simplicity."
}], "Text",
 CellChangeTimes->{{3.966340814955418*^9, 
  3.966340895385103*^9}},ExpressionUUID->"7f900528-ee18-4577-8e63-\
8666a0582f81"],

Cell[CellGroupData[{

Cell["Integrals for JJJ in the O(N) vector model", "Section",
 CellChangeTimes->{{3.96633881165464*^9, 
  3.9663388304356203`*^9}},ExpressionUUID->"d9c4c8f1-50a4-49c5-b5f7-\
8b7e2c2d582f"],

Cell[CellGroupData[{

Cell["Subgraphs \[Gamma] -- Figure 6", "Subsection",
 CellChangeTimes->{{3.966338862383438*^9, 3.966338866543298*^9}, {
  3.966339294283741*^9, 
  3.966339324802718*^9}},ExpressionUUID->"5488decc-6953-4ef7-9539-\
d9752dc33ec8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "d"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       SubscriptBox["p", "\[Nu]"], " ", 
       SubscriptBox["p", "\[Rho]"], " ", 
       SubscriptBox["q", "\[Mu]"], " ", 
       SubsuperscriptBox["X", "5", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["d", "2"]}]]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       SubscriptBox["X", "0"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "d"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       SubsuperscriptBox["X", "5", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["d", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "\[Alpha]"], " ", 
          SubscriptBox["p", "\[Nu]"], " ", 
          SubscriptBox["p", "\[Rho]"], " ", 
          SubscriptBox["q", "\[Alpha]"], " ", 
          SubscriptBox["q", "\[Mu]"]}], "-", 
         RowBox[{
          SubscriptBox["p", "\[Rho]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["p", "\[Mu]"], " ", 
             SubscriptBox["p", "\[Nu]"], " ", 
             SubscriptBox["X", "5"]}], "+", 
            RowBox[{
             SubscriptBox["X", "0"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["q", "\[Mu]"], " ", 
                SubscriptBox["q", "\[Nu]"]}], "-", 
               RowBox[{
                SubscriptBox["X", "5"], " ", 
                SubscriptBox["\[Delta]", 
                 RowBox[{"\[Mu]", ",", "\[Nu]"}]]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SubscriptBox["p", "\[Nu]"], " ", 
          SubscriptBox["X", "0"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["q", "\[Mu]"]}], " ", 
             SubscriptBox["q", "\[Rho]"]}], "+", 
            RowBox[{
             SubscriptBox["X", "5"], " ", 
             SubscriptBox["\[Delta]", 
              RowBox[{"\[Mu]", ",", "\[Rho]"}]]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[CapitalDelta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       SubsuperscriptBox["X", "0", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          FractionBox["d", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["d", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", "d", "]"}], " ", 
        SubsuperscriptBox["X", "0", "2"]}]], 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["d", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["q", "\[Mu]"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            SubscriptBox["p", "\[Alpha]"], " ", 
            SubscriptBox["p", "\[Nu]"], " ", 
            SubscriptBox["p", "\[Rho]"], " ", 
            SubscriptBox["q", "\[Alpha]"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                 SubscriptBox["p", "\[Rho]"], " ", 
                 SubscriptBox["q", "\[Nu]"]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["p", "\[Nu]"], " ", 
               SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
            SubscriptBox["X", "0"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}]], "+", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}]], "+", 
              FractionBox["1", "d"]}], ")"}]}], "+", "EulerGamma", "+", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"Cot", "[", 
             FractionBox[
              RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "-", 
           RowBox[{"Log", "[", 
            SubscriptBox["X", "5"], "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", "d"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["p", "\[Alpha]"]}], " ", 
            SubscriptBox["p", "\[Nu]"], " ", 
            SubscriptBox["p", "\[Rho]"], " ", 
            SubscriptBox["q", "\[Alpha]"], " ", 
            SubscriptBox["q", "\[Mu]"]}], "+", 
           RowBox[{
            SubscriptBox["p", "\[Rho]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["p", "\[Mu]"], " ", 
               SubscriptBox["p", "\[Nu]"], " ", 
               SubscriptBox["X", "5"]}], "+", 
              RowBox[{
               SubscriptBox["X", "0"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["q", "\[Mu]"], " ", 
                  SubscriptBox["q", "\[Nu]"]}], "-", 
                 RowBox[{
                  SubscriptBox["X", "5"], " ", 
                  SubscriptBox["\[Delta]", 
                   RowBox[{"\[Mu]", ",", "\[Nu]"}]]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SubscriptBox["p", "\[Nu]"], " ", 
            SubscriptBox["X", "0"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["q", "\[Mu]"], " ", 
               SubscriptBox["q", "\[Rho]"]}], "-", 
              RowBox[{
               SubscriptBox["X", "5"], " ", 
               SubscriptBox["\[Delta]", 
                RowBox[{"\[Mu]", ",", "\[Rho]"}]]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], "/.", 
    RowBox[{
     SubscriptBox["\[Delta]", "a__"], "->", 
     RowBox[{"\[Delta]", "[", "a", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"-", "d"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", "d"}], "/", "2"}]], " ", 
        SubscriptBox["p", "\[Nu]"], " ", 
        SubscriptBox["p", "\[Rho]"], " ", 
        SubscriptBox["q", "\[Mu]"], " ", 
        SubsuperscriptBox["X", "5", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          FractionBox["d", "2"]}]]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["d", "2"]}], "]"}], " ", 
        SubscriptBox["X", "0"]}]]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "d"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       SubsuperscriptBox["X", "5", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["d", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "\[Alpha]"], " ", 
          SubscriptBox["p", "\[Nu]"], " ", 
          SubscriptBox["p", "\[Rho]"], " ", 
          SubscriptBox["q", "\[Alpha]"], " ", 
          SubscriptBox["q", "\[Mu]"]}], "-", 
         RowBox[{
          SubscriptBox["p", "\[Rho]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["p", "\[Mu]"], " ", 
             SubscriptBox["p", "\[Nu]"], " ", 
             SubscriptBox["X", "5"]}], "+", 
            RowBox[{
             SubscriptBox["X", "0"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["q", "\[Mu]"], " ", 
                SubscriptBox["q", "\[Nu]"]}], "-", 
               RowBox[{
                SubscriptBox["X", "5"], " ", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SubscriptBox["p", "\[Nu]"], " ", 
          SubscriptBox["X", "0"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["q", "\[Mu]"]}], " ", 
             SubscriptBox["q", "\[Rho]"]}], "+", 
            RowBox[{
             SubscriptBox["X", "5"], " ", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[CapitalDelta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       SubsuperscriptBox["X", "0", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          FractionBox["d", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["d", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", "d", "]"}], " ", 
        SubsuperscriptBox["X", "0", "2"]}]], 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["d", "2"]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["q", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", 
            SubscriptBox["p", "\[Alpha]"], " ", 
            SubscriptBox["p", "\[Nu]"], " ", 
            SubscriptBox["p", "\[Rho]"], " ", 
            SubscriptBox["q", "\[Alpha]"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"d", " ", 
               SubscriptBox["p", "\[Rho]"], " ", 
               SubscriptBox["q", "\[Nu]"]}], "+", 
              RowBox[{
               SubscriptBox["p", "\[Nu]"], " ", 
               SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
            SubscriptBox["X", "0"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}]], "+", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}]], "+", 
              FractionBox["1", "d"]}], ")"}]}], "+", "EulerGamma", "+", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"Cot", "[", 
             FractionBox[
              RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "-", 
           RowBox[{"Log", "[", 
            SubscriptBox["X", "5"], "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", "d"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["p", "\[Alpha]"]}], " ", 
            SubscriptBox["p", "\[Nu]"], " ", 
            SubscriptBox["p", "\[Rho]"], " ", 
            SubscriptBox["q", "\[Alpha]"], " ", 
            SubscriptBox["q", "\[Mu]"]}], "+", 
           RowBox[{
            SubscriptBox["p", "\[Rho]"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["p", "\[Mu]"], " ", 
               SubscriptBox["p", "\[Nu]"], " ", 
               SubscriptBox["X", "5"]}], "+", 
              RowBox[{
               SubscriptBox["X", "0"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["q", "\[Mu]"], " ", 
                  SubscriptBox["q", "\[Nu]"]}], "-", 
                 RowBox[{
                  SubscriptBox["X", "5"], " ", 
                  RowBox[{"\[Delta]", "[", 
                   RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SubscriptBox["p", "\[Nu]"], " ", 
            SubscriptBox["X", "0"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["q", "\[Mu]"], " ", 
               SubscriptBox["q", "\[Rho]"]}], "-", 
              RowBox[{
               SubscriptBox["X", "5"], " ", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], "/.", 
    RowBox[{
     SubscriptBox["\[Delta]", "a__"], "->", 
     RowBox[{"\[Delta]", "[", "a", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D3\[Gamma]1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"1", "-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["d", "2"]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Alpha]"]}], " ", 
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["q", "\[Alpha]"], " ", 
         SubscriptBox["q", "\[Mu]"]}], "+", 
        RowBox[{
         SubscriptBox["p", "\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["p", "\[Mu]"], " ", 
            SubscriptBox["p", "\[Nu]"], " ", 
            SubscriptBox["X", "5"]}], "+", 
           RowBox[{
            SubscriptBox["X", "0"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["q", "\[Mu]"], " ", 
               SubscriptBox["q", "\[Nu]"]}], "-", 
              RowBox[{
               SubscriptBox["X", "5"], " ", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["X", "0"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["q", "\[Mu]"], " ", 
            SubscriptBox["q", "\[Rho]"]}], "-", 
           RowBox[{
            SubscriptBox["X", "5"], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[CapitalDelta]", " ", 
      SubsuperscriptBox["X", "0", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"d", " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "d", "]"}], "2"], " ", 
       SubsuperscriptBox["X", "0", "2"]}]], 
     SuperscriptBox["2", 
      RowBox[{"2", "-", "d"}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "d"}], "/", "2"}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "d"}], "]"}], " ", 
     SubsuperscriptBox["X", "5", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Pi]", " ", 
           RowBox[{"Cot", "[", 
            FractionBox[
             RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            SubscriptBox["X", "5"], "]"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["p", "\[Nu]"], " ", 
        SubscriptBox["p", "\[Rho]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Mu]"]}], "-", 
       RowBox[{
        SubscriptBox["p", "\[Rho]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "d"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Pi]", " ", 
              RowBox[{"Cot", "[", 
               FractionBox[
                RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "d"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "5"], "]"}]}]}], ")"}], " ", 
           SubscriptBox["q", "\[Mu]"], " ", 
           SubscriptBox["q", "\[Nu]"], " ", 
           SubscriptBox["X", "0"]}], "+", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "17"}], "+", 
                RowBox[{"4", " ", "d"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Pi]", " ", 
              RowBox[{"Cot", "[", 
               FractionBox[
                RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "d"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "5"], "]"}]}]}], ")"}], " ", 
           SubscriptBox["X", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Mu]"], " ", 
              SubscriptBox["p", "\[Nu]"]}], "-", 
             RowBox[{
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        SubscriptBox["p", "\[Nu]"], " ", 
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "d"}], "]"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Pi]", " ", 
              RowBox[{"Cot", "[", 
               FractionBox[
                RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "d"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "5"], "]"}]}]}], ")"}], " ", 
           SubscriptBox["q", "\[Mu]"], " ", 
           SubscriptBox["q", "\[Rho]"]}], "+", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "17"}], "+", 
                RowBox[{"4", " ", "d"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Pi]", " ", 
              RowBox[{"Cot", "[", 
               FractionBox[
                RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "d"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "5"], "]"}]}]}], ")"}], " ", 
           SubscriptBox["X", "5"], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D3\[Gamma]2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "d"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       SubsuperscriptBox["X", "5", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["d", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "\[Beta]"], " ", 
          SubscriptBox["p", "\[Nu]"], " ", 
          SubscriptBox["p", "\[Rho]"], " ", 
          SubscriptBox["q", "\[Beta]"], " ", 
          SubscriptBox["q", "\[Mu]"]}], "-", 
         RowBox[{
          SubscriptBox["p", "\[Rho]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["p", "\[Mu]"], " ", 
             SubscriptBox["p", "\[Nu]"], " ", 
             SubscriptBox["X", "5"]}], "+", 
            RowBox[{
             SubscriptBox["X", "0"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["q", "\[Mu]"], " ", 
                SubscriptBox["q", "\[Nu]"]}], "-", 
               RowBox[{
                SubscriptBox["X", "5"], " ", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SubscriptBox["p", "\[Nu]"], " ", 
          SubscriptBox["X", "0"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["q", "\[Mu]"]}], " ", 
             SubscriptBox["q", "\[Rho]"]}], "+", 
            RowBox[{
             SubscriptBox["X", "5"], " ", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[CapitalDelta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       SubsuperscriptBox["X", "0", "2"]}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "d"}], "]"}], " ", 
       SubsuperscriptBox["X", "0", "2"]}]], 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
     SubsuperscriptBox["X", "5", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Rho]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"4", " ", "d"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d", " ", 
                RowBox[{"Log", "[", 
                 SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
             SubscriptBox["q", "\[Mu]"], " ", 
             SubscriptBox["q", "\[Nu]"], " ", 
             SubscriptBox["X", "0"]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"48", "-", 
                RowBox[{"24", " ", "d"}], "+", 
                SuperscriptBox["d", "3"], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Mu]"], " ", 
              SubscriptBox["p", "\[Nu]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"4", " ", "d"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        SubscriptBox["p", "\[Beta]"], " ", 
        SubscriptBox["q", "\[Beta]"], " ", 
        SubscriptBox["q", "\[Mu]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "48"}], "+", 
             RowBox[{"24", " ", "d"}], "-", 
             SuperscriptBox["d", "3"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
           SubscriptBox["p", "\[Nu]"], " ", 
           SubscriptBox["p", "\[Rho]"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           SubscriptBox["X", "0"], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"4", " ", "d"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d", " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["q", "\[Mu]"], " ", 
              SubscriptBox["q", "\[Rho]"]}], "-", 
             RowBox[{
              SubscriptBox["X", "5"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
           SubscriptBox["p", "\[Mu]"], " ", 
           SubscriptBox["X", "5"], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D4", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Alpha]"], " ", 
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["q", "\[Alpha]"], " ", 
         SubscriptBox["q", "\[Mu]"]}], "-", 
        RowBox[{
         SubscriptBox["p", "\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["p", "\[Mu]"], " ", 
            SubscriptBox["p", "\[Nu]"], " ", 
            SubscriptBox["X", "5"]}], "+", 
           RowBox[{
            SubscriptBox["X", "0"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["q", "\[Mu]"], " ", 
               SubscriptBox["q", "\[Nu]"]}], "-", 
              RowBox[{
               SubscriptBox["X", "5"], " ", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["X", "0"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["q", "\[Mu]"]}], " ", 
            SubscriptBox["q", "\[Rho]"]}], "+", 
           RowBox[{
            SubscriptBox["X", "5"], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}], " ", 
      SubsuperscriptBox["X", "0", "2"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       SubsuperscriptBox["X", "0", "2"]}]], 
     SuperscriptBox["2", 
      RowBox[{"-", "d"}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "d"}], "/", "2"}]], " ", 
     SubsuperscriptBox["X", "5", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "-", 
          SuperscriptBox["d", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d", " ", 
           RowBox[{"Log", "[", 
            SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["p", "\[Nu]"], " ", 
        SubscriptBox["p", "\[Rho]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Mu]"]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}]], 
        SubscriptBox["p", "\[Rho]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
           SubscriptBox["q", "\[Mu]"], " ", 
           SubscriptBox["q", "\[Nu]"], " ", 
           SubscriptBox["X", "0"]}], "+", 
          RowBox[{
           SubscriptBox["X", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"8", "-", 
                  SuperscriptBox["d", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d", " ", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                SubscriptBox["p", "\[Mu]"], " ", 
                SubscriptBox["p", "\[Nu]"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "16"}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"4", " ", "d"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d", " ", 
           RowBox[{"Log", "[", 
            SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Nu]"], " ", 
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["q", "\[Mu]"]}], " ", 
           SubscriptBox["q", "\[Rho]"]}], "+", 
          RowBox[{
           SubscriptBox["X", "5"], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D5", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Alpha]"], " ", 
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["q", "\[Alpha]"], " ", 
         SubscriptBox["q", "\[Mu]"]}], "-", 
        RowBox[{
         SubscriptBox["p", "\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["p", "\[Mu]"], " ", 
            SubscriptBox["p", "\[Nu]"], " ", 
            SubscriptBox["X", "5"]}], "+", 
           RowBox[{
            SubscriptBox["X", "0"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["q", "\[Mu]"], " ", 
               SubscriptBox["q", "\[Nu]"]}], "-", 
              RowBox[{
               SubscriptBox["X", "5"], " ", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["X", "0"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["q", "\[Mu]"]}], " ", 
            SubscriptBox["q", "\[Rho]"]}], "+", 
           RowBox[{
            SubscriptBox["X", "5"], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}], " ", 
      SubsuperscriptBox["X", "0", "2"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       SubsuperscriptBox["X", "0", "2"]}]], 
     SuperscriptBox["2", 
      RowBox[{"-", "d"}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "d"}], "/", "2"}]], " ", 
     SubsuperscriptBox["X", "5", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "-", 
          SuperscriptBox["d", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d", " ", 
           RowBox[{"Log", "[", 
            SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["p", "\[Nu]"], " ", 
        SubscriptBox["p", "\[Rho]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Mu]"]}], "+", 
       RowBox[{
        SubscriptBox["p", "\[Rho]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d", " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
           SubscriptBox["q", "\[Mu]"], " ", 
           SubscriptBox["q", "\[Nu]"], " ", 
           SubscriptBox["X", "0"]}], "+", 
          RowBox[{
           SubscriptBox["X", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                SuperscriptBox["d", "2"], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Mu]"], " ", 
              SubscriptBox["p", "\[Nu]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"4", " ", "d"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
            RowBox[{"Log", "[", 
             SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["X", "0"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["q", "\[Mu]"]}], " ", 
            SubscriptBox["q", "\[Rho]"]}], "+", 
           RowBox[{
            SubscriptBox["X", "5"], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}]]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D6", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "d"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       SubsuperscriptBox["X", "5", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["d", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "\[Alpha]"], " ", 
          SubscriptBox["p", "\[Nu]"], " ", 
          SubscriptBox["p", "\[Rho]"], " ", 
          SubscriptBox["q", "\[Alpha]"], " ", 
          SubscriptBox["q", "\[Mu]"]}], "-", 
         RowBox[{
          SubscriptBox["p", "\[Rho]"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["p", "\[Mu]"], " ", 
             SubscriptBox["p", "\[Nu]"], " ", 
             SubscriptBox["X", "5"]}], "+", 
            RowBox[{
             SubscriptBox["X", "0"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["q", "\[Mu]"], " ", 
                SubscriptBox["q", "\[Nu]"]}], "-", 
               RowBox[{
                SubscriptBox["X", "5"], " ", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SubscriptBox["p", "\[Nu]"], " ", 
          SubscriptBox["X", "0"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["q", "\[Mu]"]}], " ", 
             SubscriptBox["q", "\[Rho]"]}], "+", 
            RowBox[{
             SubscriptBox["X", "5"], " ", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[CapitalDelta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       SubsuperscriptBox["X", "0", "2"]}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "d"}], "]"}], " ", 
       SubsuperscriptBox["X", "0", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
     SubsuperscriptBox["X", "5", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["p", "\[Alpha]"]}], " ", 
        SubscriptBox["p", "\[Nu]"], " ", 
        SubscriptBox["p", "\[Rho]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Mu]"]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         SubscriptBox["X", "0"], "]"}], " ", 
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["p", "\[Nu]"], " ", 
        SubscriptBox["p", "\[Rho]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Mu]"]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", 
         SubscriptBox["X", "0"], "]"}], " ", 
        SubscriptBox["p", "\[Rho]"], " ", 
        SubscriptBox["q", "\[Mu]"], " ", 
        SubscriptBox["q", "\[Nu]"], " ", 
        SubscriptBox["X", "0"]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", 
         SubscriptBox["X", "0"], "]"}], " ", 
        SubscriptBox["p", "\[Nu]"], " ", 
        SubscriptBox["q", "\[Mu]"], " ", 
        SubscriptBox["q", "\[Rho]"], " ", 
        SubscriptBox["X", "0"]}], "+", 
       RowBox[{
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"], " ", 
        SubscriptBox["p", "\[Rho]"], " ", 
        SubscriptBox["X", "5"]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", 
         SubscriptBox["X", "0"], "]"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"], " ", 
        SubscriptBox["p", "\[Rho]"], " ", 
        SubscriptBox["X", "5"]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         SubscriptBox["X", "0"], "]"}], " ", 
        SubscriptBox["p", "\[Rho]"], " ", 
        SubscriptBox["X", "0"], " ", 
        SubscriptBox["X", "5"], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         SubscriptBox["X", "0"], "]"}], " ", 
        SubscriptBox["p", "\[Nu]"], " ", 
        SubscriptBox["X", "0"], " ", 
        SubscriptBox["X", "5"], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d"}]], "+", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}]], "+", 
          FractionBox["1", "d"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["p", "\[Alpha]"]}], " ", 
           SubscriptBox["p", "\[Nu]"], " ", 
           SubscriptBox["p", "\[Rho]"], " ", 
           SubscriptBox["q", "\[Alpha]"], " ", 
           SubscriptBox["q", "\[Mu]"]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Rho]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Mu]"], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["X", "5"]}], "+", 
             RowBox[{
              SubscriptBox["X", "0"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SubscriptBox["q", "\[Mu]"], " ", 
                 SubscriptBox["q", "\[Nu]"]}], "-", 
                RowBox[{
                 SubscriptBox["X", "5"], " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["q", "\[Mu]"], " ", 
              SubscriptBox["q", "\[Rho]"]}], "-", 
             RowBox[{
              SubscriptBox["X", "5"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9561773579638968`*^9, 3.9561773607618093`*^9}, 
   3.956177407832575*^9, {3.9561775351588025`*^9, 3.9561775417134323`*^9}, {
   3.9561775925112267`*^9, 3.956177602319261*^9}, {3.9561776967595267`*^9, 
   3.956177755605646*^9}, {3.9561779279735193`*^9, 3.9561779624438305`*^9}, {
   3.9561780062279987`*^9, 3.956178015515033*^9}, {3.95617804852452*^9, 
   3.956178053650218*^9}, {3.9561780853092785`*^9, 3.9561780871742573`*^9}, {
   3.9561783600332212`*^9, 3.956178363200794*^9}, 3.956178588136665*^9, 
   3.956180298409998*^9, 3.956186559689263*^9, {3.956186841649575*^9, 
   3.956186862489463*^9}, 3.956186977050056*^9, 3.9561874085920954`*^9, 
   3.956187699778427*^9, 3.9561904156168184`*^9, 3.9562017754137745`*^9, 
   3.956203095921357*^9, 3.956204033352562*^9, {3.9562177305907784`*^9, 
   3.956217747351805*^9}, {3.9562192023528013`*^9, 3.956219215367874*^9}, {
   3.966339439459917*^9, 
   3.966339490966976*^9}},ExpressionUUID->"df99d6c0-6331-4002-9f6f-\
0bcbba6b4578"]
}, Closed]],

Cell[CellGroupData[{

Cell["Subgraphs \[CapitalGamma] in 3D -- Figure 4", "Subsection",
 CellChangeTimes->{{3.966338873188794*^9, 3.966338876116178*^9}, {
  3.966339327899439*^9, 3.966339331014633*^9}, {3.966339717406563*^9, 
  3.96633971834391*^9}},ExpressionUUID->"beaee02c-f7ba-47f4-b1cc-\
3ef99cdf1ad6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"72", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Log", "[", 
                 SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
             SubscriptBox["X", "0"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["p", "\[Rho]"], " ", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
               RowBox[{
                SubscriptBox["p", "\[Nu]"], " ", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "10"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"14", "-", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "13"}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"72", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Log", "[", 
                 SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
             SubscriptBox["X", "0"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["p", "\[Rho]"], " ", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
               RowBox[{
                SubscriptBox["p", "\[Nu]"], " ", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"13", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "13"}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"13", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SubscriptBox["q", "\[Rho]"], " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
                RowBox[{"3", " ", 
                 SubscriptBox["q", "\[Nu]"], " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
                RowBox[{
                 SubscriptBox["q", "\[Mu]"], " ", 
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
        SubsuperscriptBox["X", "0", 
         RowBox[{"5", "/", "2"}]]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "19"}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"7", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "19"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D4", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["X", "0"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "29"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"13", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"17", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "13"}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D5", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["X", "0"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"43", "+", 
                RowBox[{"18", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D6", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"7", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"38", "-", 
                   RowBox[{"12", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"31", "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"Log", "[", 
                 SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
             SubscriptBox["X", "0"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["p", "\[Rho]"], " ", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
               RowBox[{
                SubscriptBox["p", "\[Nu]"], " ", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "23"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9568998204518023`*^9, 3.9568999000103936`*^9}, {
  3.956899935411823*^9, 3.956899968083952*^9}, {3.9569235318838654`*^9, 
  3.9569235403247194`*^9}, {3.9572256999719334`*^9, 3.957225780627752*^9}, {
  3.966339608330381*^9, 
  3.9663396181097107`*^9}},ExpressionUUID->"75943510-b452-4dcf-88a6-\
c5792a548d61"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integrals for JJJ in the GNY model", "Section",
 CellChangeTimes->{{3.966338838223681*^9, 
  3.9663388433624067`*^9}},ExpressionUUID->"ff5e762d-0ad9-4249-8827-\
81878699c226"],

Cell[CellGroupData[{

Cell["\<\
Subgraphs \[Gamma] -- Figure 6 but with different propagators and vertices\
\>", "Subsection",
 CellChangeTimes->{{3.966338862383438*^9, 3.966338866543298*^9}, {
  3.96633933258432*^9, 
  3.966339345958954*^9}},ExpressionUUID->"4aebc736-7068-4c55-bdf1-\
41525668aa4d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
      SubscriptBox["q", "\[Mu]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["q", "\[Nu]"]}], "+", 
        RowBox[{
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}], 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "d"}], "]"}], " ", 
      SubscriptBox["X", "0"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"d", " ", "\[Pi]", " ", 
         RowBox[{"Cot", "[", 
          FractionBox[
           RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"EulerGamma", "-", 
           RowBox[{"Log", "[", 
            SubscriptBox["X", "5"], "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", "d"}], "]"}]}], ")"}]}]}], ")"}], " ", 
      SubscriptBox["q", "\[Mu]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["q", "\[Nu]"]}], "+", 
        RowBox[{
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["d", "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["d", "2"], "]"}], " ", 
      SubscriptBox["X", "0"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
      SubscriptBox["q", "\[Mu]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["q", "\[Nu]"]}], "+", 
        RowBox[{
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}], 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "d"}], "]"}], " ", 
      SubscriptBox["X", "0"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"d", " ", "\[Pi]", " ", 
         RowBox[{"Cot", "[", 
          FractionBox[
           RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"EulerGamma", "-", 
           RowBox[{"Log", "[", 
            SubscriptBox["X", "5"], "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", "d"}], "]"}]}], ")"}]}]}], ")"}], " ", 
      SubscriptBox["q", "\[Mu]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["q", "\[Nu]"]}], "+", 
        RowBox[{
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["d", "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["d", "2"], "]"}], " ", 
      SubscriptBox["X", "0"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D3\[Gamma]1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"2", "-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        FractionBox["d", "2"]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
      SubscriptBox["q", "\[Mu]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["q", "\[Nu]"]}], "+", 
        RowBox[{
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
      "\[CapitalDelta]", " ", 
      SubscriptBox["X", "0"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], "2"], " ", "d", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       SubscriptBox["X", "0"]}]], 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"2", "-", "d"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "\[Pi]", " ", 
         RowBox[{"Cot", "[", 
          FractionBox[
           RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          SubscriptBox["X", "5"], "]"}]}]}], ")"}], " ", 
      SubscriptBox["q", "\[Mu]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["q", "\[Nu]"]}], "+", 
        RowBox[{
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D3\[Gamma]2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
      SubscriptBox["q", "\[Mu]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["q", "\[Nu]"]}], "+", 
        RowBox[{
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}], 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "d"}], "]"}], " ", 
      SubscriptBox["X", "0"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", "d", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "d"}], "]"}], " ", 
       SubsuperscriptBox["X", "0", "2"]}]], 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
     SubsuperscriptBox["X", "5", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", " ", 
           SubscriptBox["p", "\[Mu]"], " ", 
           SubscriptBox["p", "\[Rho]"], " ", 
           SubscriptBox["q", "\[Nu]"]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "-", 
             RowBox[{"d", " ", 
              SubscriptBox["p", "\[Mu]"], " ", 
              SubscriptBox["q", "\[Rho]"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
           RowBox[{"Log", "[", 
            SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
        SubscriptBox["q", "\[Mu]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Rho]"], " ", 
           SubscriptBox["q", "\[Nu]"]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
        SubscriptBox["X", "0"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", " ", 
           SubscriptBox["p", "\[Sigma]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["p", "\[Rho]"]}], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
           SubscriptBox["q", "\[Sigma]"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           SubscriptBox["p", "\[Nu]"], " ", 
           SubscriptBox["p", "\[Rho]"], " ", 
           SubscriptBox["X", "5"]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D4", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "d"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       SubscriptBox["q", "\[Mu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "\[Rho]"], " ", 
          SubscriptBox["q", "\[Nu]"]}], "+", 
         RowBox[{
          SubscriptBox["p", "\[Nu]"], " ", 
          SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
       SubsuperscriptBox["X", "5", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["d", "2"]}]]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
       "\[CapitalDelta]", " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}], " ", 
       SubscriptBox["X", "0"]}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}], " ", 
       SubsuperscriptBox["X", "0", "2"]}]], 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "d", " ", 
         SubscriptBox["p", "\[Rho]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["p", "\[Nu]"], " ", 
            SubscriptBox["q", "\[Mu]"]}], "-", 
           RowBox[{
            SubscriptBox["p", "\[Mu]"], " ", 
            SubscriptBox["q", "\[Nu]"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["p", "\[Alpha]"], " ", 
            SubscriptBox["q", "\[Alpha]"]}], "-", 
           RowBox[{
            SubscriptBox["p", "\[Sigma]"], " ", 
            SubscriptBox["q", "\[Sigma]"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubscriptBox["q", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"4", " ", "d"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
               RowBox[{"Log", "[", 
                SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
            SubscriptBox["p", "\[Rho]"], " ", 
            SubscriptBox["q", "\[Nu]"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
               RowBox[{"Log", "[", 
                SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
            SubscriptBox["p", "\[Nu]"], " ", 
            SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
         SubscriptBox["X", "0"]}]}], ")"}], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D5", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "d"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       SubscriptBox["q", "\[Mu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "\[Rho]"], " ", 
          SubscriptBox["q", "\[Nu]"]}], "+", 
         RowBox[{
          SubscriptBox["p", "\[Nu]"], " ", 
          SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
       SubsuperscriptBox["X", "5", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["d", "2"]}]]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
       "\[CapitalDelta]", " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}], " ", 
       SubscriptBox["X", "0"]}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}], " ", 
       SubsuperscriptBox["X", "0", "2"]}]], 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "d", " ", 
         SubscriptBox["p", "\[Nu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["p", "\[Rho]"], " ", 
            SubscriptBox["q", "\[Mu]"]}], "+", 
           RowBox[{
            SubscriptBox["p", "\[Mu]"], " ", 
            SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["p", "\[Alpha]"], " ", 
            SubscriptBox["q", "\[Alpha]"]}], "-", 
           RowBox[{
            SubscriptBox["p", "\[Sigma]"], " ", 
            SubscriptBox["q", "\[Sigma]"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         SubscriptBox["q", "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
               RowBox[{"Log", "[", 
                SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
            SubscriptBox["p", "\[Rho]"], " ", 
            SubscriptBox["q", "\[Nu]"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"4", " ", "d"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
               RowBox[{"Log", "[", 
                SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
            SubscriptBox["p", "\[Nu]"], " ", 
            SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
         SubscriptBox["X", "0"]}]}], ")"}], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D6", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      SubscriptBox["q", "\[Mu]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["q", "\[Nu]"]}], "+", 
        RowBox[{
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
      "\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["d", "2"], "]"}], " ", 
      SubscriptBox["X", "0"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"1", "-", "d"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"4", " ", "d"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
         RowBox[{"Log", "[", 
          SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
      SubscriptBox["q", "\[Mu]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["q", "\[Nu]"]}], "+", 
        RowBox[{
         SubscriptBox["p", "\[Nu]"], " ", 
         SubscriptBox["q", "\[Rho]"]}]}], ")"}], " ", 
      SubsuperscriptBox["X", "5", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["d", "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["d", "2"]}], "]"}], " ", 
      SubscriptBox["X", "0"]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9561773579638968`*^9, 3.9561773607618093`*^9}, 
   3.956177407832575*^9, {3.9561775351588025`*^9, 3.9561775417134323`*^9}, {
   3.9561775925112267`*^9, 3.956177602319261*^9}, {3.9561776967595267`*^9, 
   3.956177755605646*^9}, {3.9561779279735193`*^9, 3.9561779624438305`*^9}, {
   3.9561780062279987`*^9, 3.956178015515033*^9}, {3.95617804852452*^9, 
   3.956178053650218*^9}, {3.9561780853092785`*^9, 3.9561780871742573`*^9}, {
   3.9561783600332212`*^9, 3.956178363200794*^9}, 3.956178588136665*^9, 
   3.956180298409998*^9, 3.956186559689263*^9, {3.956186841649575*^9, 
   3.956186862489463*^9}, 3.956186977050056*^9, 3.9561874085920954`*^9, 
   3.956187699778427*^9, 3.9561904156168184`*^9, 3.9562017754137745`*^9, 
   3.956203095921357*^9, 3.956204033352562*^9, {3.9562177305907784`*^9, 
   3.956217747351805*^9}, {3.9562192023528013`*^9, 3.956219215367874*^9}, {
   3.9563158791000705`*^9, 3.9563159876883993`*^9}, 3.956316036134709*^9, {
   3.956316153093173*^9, 3.9563161582279296`*^9}, {3.956316217604439*^9, 
   3.956316220052509*^9}, {3.966339660251598*^9, 
   3.966339674195609*^9}},ExpressionUUID->"34a0d8e7-1da7-4756-9621-\
b9f25a96699b"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Subgraphs \[CapitalGamma] in 3D-- Figure 4 but with different propagators and \
vertices\
\>", "Subsection",
 CellChangeTimes->{{3.966338873188794*^9, 3.966338876116178*^9}, {
  3.966339350727512*^9, 3.9663393523305883`*^9}, {3.966339704683564*^9, 
  3.966339705670327*^9}},ExpressionUUID->"bc6b1223-8e98-4e60-9e52-\
7f4003702674"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["p", "\[Rho]"]}], " ", 
              SubscriptBox["q", "\[Mu]"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
             RowBox[{
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SubscriptBox["p", "\[Nu]"]}], "+", 
                SubscriptBox["q", "\[Nu]"]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["q", "\[Rho]"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "16"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"13", "-", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"14", "-", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"23", "-", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"20", "-", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "19"}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}], ")"}], " ", 
                 SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["p", "\[Rho]"]}], " ", 
              SubscriptBox["q", "\[Mu]"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
             RowBox[{
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SubscriptBox["p", "\[Nu]"]}], "+", 
                SubscriptBox["q", "\[Nu]"]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["q", "\[Rho]"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"144", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"17", "-", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"10", "-", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"20", "-", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"17", "-", 
                RowBox[{"3", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "19"}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "13"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D3", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["p", "\[Alpha]"]}], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
             RowBox[{
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["p", "\[Rho]"]}], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"288", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"13", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "49"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"26", "-", 
                   RowBox[{"12", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"17", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "17"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "31"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D4", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["p", "\[Alpha]"]}], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
             RowBox[{
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["p", "\[Rho]"]}], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"288", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"55", "-", 
                RowBox[{"18", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "19"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"19", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"35", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "-", 
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D5", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["p", "\[Alpha]"]}], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
             RowBox[{
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["p", "\[Rho]"]}], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"288", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"29", "+", 
                  RowBox[{"18", " ", 
                   RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                SubscriptBox["p", "\[Rho]"], " ", 
                RowBox[{"\[Delta]", "[", 
                 RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"19", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"17", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"18", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D6", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["p", "\[Rho]"]}], " ", 
              SubscriptBox["q", "\[Mu]"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                SubscriptBox["q", "\[Rho]"]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
             RowBox[{
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SubscriptBox["p", "\[Nu]"]}], "+", 
                SubscriptBox["q", "\[Nu]"]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["q", "\[Rho]"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"288", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{"5", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", "\[Alpha]"], " ", 
        SubscriptBox["q", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "23"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"29", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Nu]"], " ", 
              SubscriptBox["p", "\[Rho]"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SubscriptBox["X", "0"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "\[Nu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Mu]"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"13", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["X", "0"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"13", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"37", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Rho]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Nu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["q", "\[Mu]"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["p", "\[Mu]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"19", "-", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["p", "\[Rho]"], " ", 
              SubscriptBox["q", "\[Nu]"]}], "+", 
             RowBox[{
              SubscriptBox["p", "\[Nu]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["p", "\[Rho]"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "23"}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"Log", "[", 
                    SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
                 SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
              SubscriptBox["X", "0"], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9561773579638968`*^9, 3.9561773607618093`*^9}, 
   3.956177407832575*^9, {3.9561775351588025`*^9, 3.9561775417134323`*^9}, {
   3.9561775925112267`*^9, 3.956177602319261*^9}, {3.9561776967595267`*^9, 
   3.956177755605646*^9}, {3.9561779279735193`*^9, 3.9561779624438305`*^9}, {
   3.9561780062279987`*^9, 3.956178015515033*^9}, {3.95617804852452*^9, 
   3.956178053650218*^9}, {3.9561780853092785`*^9, 3.9561780871742573`*^9}, {
   3.9561783600332212`*^9, 3.956178363200794*^9}, 3.956178588136665*^9, 
   3.956180298409998*^9, 3.956186559689263*^9, {3.956186841649575*^9, 
   3.956186862489463*^9}, 3.956186977050056*^9, 3.9561874085920954`*^9, 
   3.956187699778427*^9, 3.9561904156168184`*^9, 3.9562017754137745`*^9, 
   3.956203095921357*^9, 3.956204033352562*^9, {3.9562177305907784`*^9, 
   3.956217747351805*^9}, {3.9562192023528013`*^9, 3.956219215367874*^9}, {
   3.9563158791000705`*^9, 3.9563159876883993`*^9}, 3.956316036134709*^9, {
   3.956316153093173*^9, 3.9563161582279296`*^9}, {3.956316217604439*^9, 
   3.956316220052509*^9}, {3.957308620506548*^9, 3.957308648201169*^9}, {
   3.9573086912822704`*^9, 3.957308736458308*^9}, 3.9573087987718554`*^9, 
   3.9573115791265507`*^9, {3.95731161134149*^9, 3.957311633933802*^9}, 
   3.9573165027934275`*^9, 3.9573209490427604`*^9, 3.9573214092113934`*^9, 
   3.957321580363027*^9, 3.9573217763490095`*^9, {3.9573351893901124`*^9, 
   3.9573352727108374`*^9}, 3.957339319787918*^9, 3.9573397379091845`*^9, 
   3.957340179851632*^9, 3.9573416417900467`*^9, 3.9573420473058796`*^9, 
   3.957342184814891*^9, {3.957345909690031*^9, 3.9573459121805553`*^9}, {
   3.957377570908888*^9, 3.9573775713242216`*^9}, 3.9573778068813524`*^9, {
   3.957380070240398*^9, 3.957380073840276*^9}, {3.9663397591504793`*^9, 
   3.9663397765895977`*^9}},ExpressionUUID->"27689b4d-8027-4d61-9458-\
65e09e9c99a1"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integrals for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["JJ\[Sigma]", "T"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f83b1e91-b855-472b-aa73-02ec39baed9e"],
 " in the O(N) vector model"
}], "Section",
 CellChangeTimes->{{3.966339114176572*^9, 
  3.966339127261705*^9}},ExpressionUUID->"b7119521-ddda-4e4e-ac66-\
6c29d48e67ed"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sigma]", "T"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "48977854-0a10-4f8b-ba33-8b2bba923d66"],
 " renormalization -- Figure 8"
}], "Subsection",
 CellChangeTimes->{{3.9663391387062273`*^9, 3.966339144625511*^9}, {
  3.966339243630191*^9, 
  3.96633924647307*^9}},ExpressionUUID->"b77737ed-f3bd-49da-aa0e-\
79f83a30940f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D0", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "d"}]}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        FractionBox["3", "2"], "-", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"Csc", "[", 
       FractionBox[
        RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
      SubsuperscriptBox["X", "0", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      SubsuperscriptBox["X", "0", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}], 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "d"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["d", "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", "\[Pi]", " ", 
         RowBox[{"Cot", "[", 
          FractionBox[
           RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], "]"}], "-", 
           RowBox[{"Log", "[", 
            SubscriptBox["X", "0"], "]"}]}], ")"}]}]}], ")"}], " ", 
      SubsuperscriptBox["X", "0", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}], 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}], "2"]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "-", "d"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["d", "2"]}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["d", "2"]}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["d", "2"]}]]}], "\[CapitalDelta]"]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"2", "-", "d"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Pi]", " ", 
         RowBox[{"Cot", "[", 
          FractionBox[
           RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d"}], "]"}], "-", 
        RowBox[{"Log", "[", 
         SubscriptBox["X", "0"], "]"}]}], ")"}], " ", 
      SubsuperscriptBox["X", "0", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}], 
     RowBox[{"Gamma", "[", 
      FractionBox["d", "2"], "]"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.966339953806416*^9, 
  3.966339983611898*^9}},ExpressionUUID->"c5c275fc-839f-46bd-bc17-\
dcf696a2ed22"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Subgraphs \[CapitalGamma] -- similar to Figure 4 but with a different vertex\
\>", "Subsection",
 CellChangeTimes->{{3.966339158249704*^9, 3.966339164143507*^9}, {
  3.966339248761181*^9, 
  3.966339282582821*^9}},ExpressionUUID->"0d7ae6c5-64df-4e54-b9e9-\
c9ac7685b32d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      SubsuperscriptBox["X", "0", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Rho]"]}], " ", 
         SubscriptBox["p", "\[Sigma]"]}], "+", 
        RowBox[{
         SubscriptBox["X", "0"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["d", "2"]}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         FractionBox["d", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[Pi]"}], " ", 
                 RowBox[{"Cot", "[", 
                  FractionBox[
                   RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
                RowBox[{"Log", "[", 
                 SubscriptBox["X", "0"], "]"}]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["p", "\[Rho]"], " ", 
           SubscriptBox["p", "\[Sigma]"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d"}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "d"}]], "+", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}]], "+", 
               FractionBox["1", "d"]}], ")"}]}], "+", "EulerGamma", "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"Cot", "[", 
              FractionBox[
               RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "-", 
            RowBox[{"Log", "[", 
             SubscriptBox["X", "0"], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]}], "]"}]}], ")"}], " ", 
          SubscriptBox["X", "0"], " ", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      SubsuperscriptBox["X", "0", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Rho]"]}], " ", 
         SubscriptBox["p", "\[Sigma]"]}], "+", 
        RowBox[{
         SubscriptBox["X", "0"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["d", "2"]}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         FractionBox["d", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[Pi]"}], " ", 
                 RowBox[{"Cot", "[", 
                  FractionBox[
                   RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
                RowBox[{"Log", "[", 
                 SubscriptBox["X", "0"], "]"}]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["p", "\[Rho]"], " ", 
           SubscriptBox["p", "\[Sigma]"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d"}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "d"}]], "+", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}]], "+", 
               FractionBox["1", "d"]}], ")"}]}], "+", "EulerGamma", "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"Cot", "[", 
              FractionBox[
               RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "-", 
            RowBox[{"Log", "[", 
             SubscriptBox["X", "0"], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "d"}]}], "]"}]}], ")"}], " ", 
          SubscriptBox["X", "0"], " ", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D3", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"1", "-", "d"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      SubsuperscriptBox["X", "0", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["p", "\[Sigma]"]}], "-", 
        RowBox[{
         SubscriptBox["X", "0"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["d", "2"], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}]}]], 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", "d"}], ")"}]}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["d", "2"]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
     SubsuperscriptBox["X", "0", 
      RowBox[{"d", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         RowBox[{"Csc", "[", 
          FractionBox[
           RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}]], "+", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}]]}], ")"}]}], "+", "EulerGamma",
            "+", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"Cot", "[", 
             FractionBox[
              RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "-", 
           RowBox[{"Log", "[", 
            SubscriptBox["X", "0"], "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["p", "\[Rho]"], " ", 
            SubscriptBox["p", "\[Sigma]"]}], "-", 
           RowBox[{
            SubscriptBox["X", "0"], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         SubsuperscriptBox["X", "0", "3"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["d", "2"], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", 
           FractionBox["d", "2"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", 
            SubscriptBox["p", "\[Rho]"], " ", 
            SubscriptBox["p", "\[Sigma]"]}], "-", 
           RowBox[{
            SubscriptBox["X", "0"], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], "]"}], " ", 
         SubsuperscriptBox["X", "0", "3"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"Csc", "[", 
          FractionBox[
           RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox["2", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}]], "+", 
           FractionBox["2", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}]], "+", "EulerGamma", "+", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"Cot", "[", 
             FractionBox[
              RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "-", 
           RowBox[{"Log", "[", 
            SubscriptBox["X", "0"], "]"}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["p", "\[Rho]"]}], " ", 
            SubscriptBox["p", "\[Sigma]"]}], "+", 
           RowBox[{
            SubscriptBox["X", "0"], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["d", "2"], "]"}], " ", 
         SubsuperscriptBox["X", "0", "3"]}]]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D4", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      SubsuperscriptBox["X", "0", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["p", "\[Sigma]"]}], "-", 
        RowBox[{
         SubscriptBox["X", "0"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], "]"}]}]], 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
     SubsuperscriptBox["X", "0", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SubscriptBox["X", "0"], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"d", " ", "\[Pi]", " ", 
              RowBox[{"Cot", "[", 
               FractionBox[
                RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "d"}], "]"}]}], "-", 
             RowBox[{"d", " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
           SubscriptBox["p", "\[Rho]"], " ", 
           SubscriptBox["p", "\[Sigma]"]}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "\[Pi]", " ", 
              RowBox[{"Cot", "[", 
               FractionBox[
                RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", "d"}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "d"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
           SubscriptBox["X", "0"], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D5", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      SubsuperscriptBox["X", "0", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["p", "\[Sigma]"]}], "-", 
        RowBox[{
         SubscriptBox["X", "0"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["d", "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], "]"}]}]], 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
     SubsuperscriptBox["X", "0", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SubscriptBox["X", "0"], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"d", " ", "\[Pi]", " ", 
              RowBox[{"Cot", "[", 
               FractionBox[
                RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "d"}], "]"}]}], "-", 
             RowBox[{"d", " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
           SubscriptBox["p", "\[Rho]"], " ", 
           SubscriptBox["p", "\[Sigma]"]}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "\[Pi]", " ", 
              RowBox[{"Cot", "[", 
               FractionBox[
                RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", "d"}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "d"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
           SubscriptBox["X", "0"], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D6", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      SubsuperscriptBox["X", "0", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Rho]"]}], " ", 
         SubscriptBox["p", "\[Sigma]"]}], "+", 
        RowBox[{
         SubscriptBox["X", "0"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
       RowBox[{"Gamma", "[", "d", "]"}]}]], 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "d"}], ")"}]}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["d", "2"]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
     SubsuperscriptBox["X", "0", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "d"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"3", " ", "d"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "d", " ", 
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "\[Pi]"}], " ", 
               RowBox[{"Cot", "[", 
                FractionBox[
                 RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "0"], "]"}]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["p", "\[Sigma]"]}], 
        RowBox[{
         SuperscriptBox["d", "3"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["d", "2"], "]"}]}]], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"2", "+", "d"}], "2"], "]"}], "2"]], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["d", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", "d", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "48"}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"84", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "41"}], "+", 
                RowBox[{"6", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", "\[Pi]", 
           " ", 
           RowBox[{"Cot", "[", 
            FractionBox[
             RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "d"}], "]"}], "-", 
             RowBox[{"Log", "[", 
              SubscriptBox["X", "0"], "]"}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["X", "0"], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.959641550219002*^9, 3.9596416075130525`*^9}, {
   3.9596417768810277`*^9, 3.9596417924889812`*^9}, {3.9607196180997734`*^9, 
   3.9607196460039053`*^9}, {3.960720018040147*^9, 3.9607200281521997`*^9}, {
   3.960720859713822*^9, 3.9607208599933715`*^9}, {3.9607209065943375`*^9, 
   3.960720910033798*^9}, {3.9609777007546616`*^9, 3.9609777874554825`*^9}, {
   3.9609783467168007`*^9, 3.960978347339289*^9}, 3.9612080847579947`*^9, 
   3.961208648104316*^9, {3.966339868016738*^9, 
   3.9663398784971657`*^9}},ExpressionUUID->"072d76af-0ce0-4748-a9ff-\
ace4dbc9e48c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Integrals for ",
 Cell[BoxData[
  FormBox["JJ\[Sigma]", TraditionalForm]],ExpressionUUID->
  "d7749b06-2596-4671-bb11-1214742f166b"],
 " in the O(N) vector model"
}], "Section",
 CellChangeTimes->{{3.966339114176572*^9, 3.966339127261705*^9}, {
  3.96633917727345*^9, 
  3.966339177838344*^9}},ExpressionUUID->"bfadd149-d36a-4adf-91e5-\
00feb269560b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "An", " ", "overall", " ", "factor", " ", "C\[Sigma]0", " ", "associated", 
   " ", "with", " ", "the", " ", "\[Sigma]", " ", "propagator", " ", "is", 
   " ", "ignored", " ", "for", " ", 
   RowBox[{"simplicity", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9711304979641857`*^9, 
  3.971130528609373*^9}},ExpressionUUID->"761e1e81-ba61-4570-aec4-\
051858cec688"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[Sigma]0", "=", 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", " ", "d"}]}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}]}], ";"}]], "Input",Expression\
UUID->"193cdc58-2a85-4f4b-a0e0-8e39c75175c0"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox["\[Sigma]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "44d9015b-2e64-452f-99c7-523d948d60c9"],
 " renormalization -- Figure 9"
}], "Subsection",
 CellChangeTimes->{{3.9663391387062273`*^9, 3.966339144625511*^9}, {
  3.96633918107341*^9, 
  3.966339199922758*^9}},ExpressionUUID->"1e86e924-ee6b-4a95-bbf1-\
fba19c6f6db6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D0", "=", 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["p", "2"], ")"}], 
     RowBox[{
      RowBox[{"d", "/", "2"}], "-", "2"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
      SubsuperscriptBox["X", "0", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}], 
     RowBox[{"\[Pi]", " ", "\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["d", "2"]}], "]"}], "2"]}]], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", "\[Pi]", " ", 
        
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "d"}], "]"}], "-", 
             RowBox[{"Log", "[", 
              SubscriptBox["X", "0"], "]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["X", "0", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       FractionBox["d", "2"]}]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"d", " ", "\[Pi]"}], "]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["d", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
      SubsuperscriptBox["X", "0", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}], 
     RowBox[{
      SuperscriptBox["\[Pi]", 
       RowBox[{"5", "/", "2"}]], " ", "\[CapitalDelta]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["4", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Pi]", " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "d"}], "]"}], "-", 
           RowBox[{"Log", "[", 
            SubscriptBox["X", "0"], "]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}]}], ")"}], " ", 
      SubsuperscriptBox["X", "0", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        FractionBox["d", "2"]}]]}], 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D3", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{"d", " ", "\[Pi]"}], "]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         FractionBox["d", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
       SubsuperscriptBox["X", "0", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         FractionBox["d", "2"]}]]}], 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalDelta]", " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}]]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}]], "16", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "-", 
       FractionBox["d", "2"]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       FractionBox["2", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d"}]], "+", 
       FractionBox["2", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}]], "+", "EulerGamma", "+", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"Cot", "[", 
         FractionBox[
          RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         SubscriptBox["X", "0"], "]"}]}], "+", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d"}]}], "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], "2"], " ", 
     SubsuperscriptBox["X", "0", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       FractionBox["d", "2"]}]]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.966340044824676*^9, 
  3.966340080640663*^9}},ExpressionUUID->"5cba12c0-fb58-4382-8d4e-\
b7d4f727c6cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Subgraphs \[Gamma] -- Figure 10 & Figure 11", "Subsection",
 CellChangeTimes->{{3.966339158249704*^9, 
  3.966339224225786*^9}},ExpressionUUID->"345114f4-2032-4b5e-8561-\
41ec5e1b289f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D0", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "d"}]}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        FractionBox["3", "2"], "-", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"Csc", "[", 
       FractionBox[
        RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
      SubscriptBox["p", "\[Rho]"], " ", 
      SubscriptBox["p", "\[Sigma]"]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], " ", 
      SubscriptBox["X", "0"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      SubscriptBox["p", "\[Rho]"], " ", 
      SubscriptBox["p", "\[Sigma]"]}], 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}], " ", 
      SubscriptBox["X", "0"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["d", "2"]}], "]"}], "2"], " ", 
       SubscriptBox["X", "0"]}]], 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], "-", "d"}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "d"}], "/", "2"}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["d", "2"]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"16", "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", "\[Pi]", " ", 
        
        RowBox[{"Cot", "[", 
         FractionBox[
          RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "d"}], "]"}], "-", 
          RowBox[{"Log", "[", 
           SubscriptBox["X", "5"], "]"}]}], ")"}]}]}], ")"}], " ", 
     SubscriptBox["p", "\[Rho]"], " ", 
     SubscriptBox["p", "\[Sigma]"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "-", "d"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       SubscriptBox["p", "\[Rho]"], " ", 
       SubscriptBox["p", "\[Sigma]"]}], 
      RowBox[{"\[CapitalDelta]", " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}], " ", 
       SubscriptBox["X", "0"]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"2", "-", "d"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Pi]", " ", 
         RowBox[{"Cot", "[", 
          FractionBox[
           RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d"}], "]"}], "-", 
        RowBox[{"Log", "[", 
         SubscriptBox["X", "5"], "]"}]}], ")"}], " ", 
      SubscriptBox["p", "\[Rho]"], " ", 
      SubscriptBox["p", "\[Sigma]"]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       FractionBox["d", "2"], "]"}], " ", 
      SubscriptBox["X", "0"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2a", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", 
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["p", "\[Sigma]"]}], "-", 
        RowBox[{"4", " ", 
         SubscriptBox["X", "0"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}], " ", 
      SubscriptBox["X", "0"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", 
           RowBox[{"6", " ", "d"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
            RowBox[{"Log", "[", 
             SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["p", "\[Sigma]"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"Log", "[", 
             SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
         SubscriptBox["X", "0"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}], " ", 
      SubscriptBox["X", "0"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D3", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "d"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       SubscriptBox["p", "\[Rho]"], " ", 
       SubscriptBox["p", "\[Sigma]"]}], 
      RowBox[{"\[CapitalDelta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       SubscriptBox["X", "0"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
         RowBox[{"Log", "[", 
          SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
      SubscriptBox["p", "\[Rho]"], " ", 
      SubscriptBox["p", "\[Sigma]"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}], " ", 
      SubscriptBox["X", "0"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D4", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      SubscriptBox["p", "\[Rho]"], " ", 
      SubscriptBox["p", "\[Sigma]"]}], 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}], " ", 
      SubscriptBox["X", "0"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
         RowBox[{"Log", "[", 
          SubscriptBox["X", "0"], "]"}]}]}], ")"}], " ", 
      SubscriptBox["p", "\[Rho]"], " ", 
      SubscriptBox["p", "\[Sigma]"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}], " ", 
      SubscriptBox["X", "0"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D5", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "-", "d"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       SubscriptBox["p", "\[Rho]"], " ", 
       SubscriptBox["p", "\[Sigma]"]}], 
      RowBox[{"\[CapitalDelta]", " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}], " ", 
       SubscriptBox["X", "0"]}]]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}], " ", 
       SubscriptBox["X", "0"]}]], 
     SuperscriptBox["2", 
      RowBox[{"2", "-", "d"}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "d"}], "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"22", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", "d"}], ")"}], " ", "d"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", "\[Pi]", " ", 
        RowBox[{"Cot", "[", 
         FractionBox[
          RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         SubscriptBox["X", "5"], "]"}]}]}], ")"}], " ", 
     SubscriptBox["p", "\[Rho]"], " ", 
     SubscriptBox["p", "\[Sigma]"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D5a", "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"-", "d"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", 
          SubscriptBox["p", "\[Rho]"], " ", 
          SubscriptBox["p", "\[Sigma]"]}], "-", 
         RowBox[{"4", " ", 
          SubscriptBox["X", "0"], " ", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], 
      RowBox[{"\[CapitalDelta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       SubscriptBox["X", "0"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["d", "2"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["d", "2"], "]"}], " ", 
        SubscriptBox["X", "0"]}]], 
      SuperscriptBox["2", 
       RowBox[{"-", "d"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["d", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "d"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", "\[Pi]", 
            " ", 
            RowBox[{"Cot", "[", 
             FractionBox[
              RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d"}], "]"}], "+", 
              RowBox[{"Log", "[", 
               SubscriptBox["X", "0"], "]"}]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["p", "\[Rho]"], " ", 
         SubscriptBox["p", "\[Sigma]"]}], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "d", "+", 
            RowBox[{"d", " ", "\[Pi]", " ", 
             RowBox[{"Cot", "[", 
              FractionBox[
               RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"HarmonicNumber", "[", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "d"}], "]"}], "+", 
               RowBox[{"Log", "[", 
                SubscriptBox["X", "0"], "]"}]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["X", "0"], " ", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "d"]}], ")"}]}]}]}], 
   ";", 
   RowBox[{"D6", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"term", " ", "proportional", " ", "to", " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "3"}], ")"}]}], "\[CapitalDelta]"], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "d"}], ")"}]}], "]"}]}]], "2", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", "d"}], ")"}]}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}]}], "]"}], "2"], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
      SubsuperscriptBox["X", "0", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", "\[Pi]", " ", 
          RowBox[{"Csc", "[", 
           FractionBox[
            RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["2", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}]], "+", "EulerGamma", "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"Cot", "[", 
              FractionBox[
               RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "-", 
            RowBox[{"Log", "[", 
             SubscriptBox["X", "0"], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["p", "\[Rho]"], " ", 
             SubscriptBox["p", "\[Sigma]"]}], "-", 
            RowBox[{
             SubscriptBox["X", "0"], " ", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], "]"}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}]], "2", " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "-", "d"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", 
                FractionBox["d", "2"]}], "}"}], ",", "1"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], "+", 
              RowBox[{"\[Pi]", " ", 
               RowBox[{"Cot", "[", 
                FractionBox[
                 RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"HarmonicNumber", "[", 
                  RowBox[{"1", "-", 
                   FractionBox["d", "2"]}], "]"}], "-", 
                 RowBox[{"HarmonicNumber", "[", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d"}], "]"}]}], ")"}]}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"2", "-", 
                 FractionBox["d", "2"]}]}], "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox["d", "2"]}]}], "]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["p", "\[Rho]"], " ", 
            SubscriptBox["p", "\[Sigma]"]}], "-", 
           RowBox[{
            SubscriptBox["X", "0"], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]", " ", 
          RowBox[{"Csc", "[", 
           FractionBox[
            RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Pi]", " ", 
             RowBox[{"Cot", "[", 
              FractionBox[
               RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "d"}], "]"}], "-", 
            RowBox[{"Log", "[", 
             SubscriptBox["X", "0"], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["p", "\[Rho]"]}], " ", 
             SubscriptBox["p", "\[Sigma]"]}], "+", 
            RowBox[{
             SubscriptBox["X", "0"], " ", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], "]"}]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", 
          RowBox[{"Csc", "[", 
           FractionBox[
            RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "d"}], " ", 
             SubscriptBox["p", "\[Rho]"], " ", 
             SubscriptBox["p", "\[Sigma]"]}], "+", 
            RowBox[{
             SubscriptBox["X", "0"], " ", 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], "]"}]}]]}], ")"}]}]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Contribution", " ", "from", " ", "D6", " ", "subgraphs", " ", "vanish", 
      " ", "at", " ", "d"}], "=", "3"}], ";"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D7", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "-", "d"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       SubscriptBox["p", "\[Rho]"], " ", 
       SubscriptBox["p", "\[Sigma]"]}], 
      RowBox[{"\[CapitalDelta]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       SubscriptBox["X", "0"]}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["d", "2"]}], "]"}], "2"], " ", 
       SubscriptBox["X", "0"]}]], 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "d"}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "d"}], "/", "2"}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["d", "2"]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "d"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Pi]"}], " ", 
           RowBox[{"Cot", "[", 
            FractionBox[
             RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
          RowBox[{"Log", "[", 
           SubscriptBox["X", "5"], "]"}]}], ")"}]}]}], ")"}], " ", 
     SubscriptBox["p", "\[Rho]"], " ", 
     SubscriptBox["p", "\[Sigma]"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D8", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"3", "-", "d"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Pi]", " ", 
         RowBox[{"Cot", "[", 
          FractionBox[
           RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "+", 
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d"}], "]"}], "-", 
        RowBox[{"Log", "[", 
         SubscriptBox["X", "5"], "]"}]}], ")"}], " ", 
      SubscriptBox["p", "\[Rho]"], " ", 
      SubscriptBox["p", "\[Sigma]"]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       FractionBox["d", "2"], "]"}], " ", 
      SubscriptBox["X", "0"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"3", "-", "d"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        FractionBox["d", "2"]}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["d", "2"]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}], " ", 
      SubscriptBox["p", "\[Rho]"], " ", 
      SubscriptBox["p", "\[Sigma]"]}], 
     RowBox[{"\[CapitalDelta]", " ", 
      SubscriptBox["X", "0"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D9", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"3", "-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      SubscriptBox["p", "\[Rho]"], " ", 
      SubscriptBox["p", "\[Sigma]"]}], 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["d", "2"], "]"}], " ", 
      SubscriptBox["X", "0"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"3", "-", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox["2", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d"}]], "+", 
        FractionBox["2", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d"}]], "+", "EulerGamma", "+", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"Cot", "[", 
          FractionBox[
           RowBox[{"d", " ", "\[Pi]"}], "2"], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          SubscriptBox["X", "5"], "]"}]}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d"}]}], "]"}]}], ")"}], " ", 
      SubscriptBox["p", "\[Rho]"], " ", 
      SubscriptBox["p", "\[Sigma]"]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       FractionBox["d", "2"], "]"}], " ", 
      SubscriptBox["X", "0"]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.959641550219002*^9, 3.9596416075130525`*^9}, {
   3.9596417768810277`*^9, 3.9596417924889812`*^9}, {3.9607196180997734`*^9, 
   3.9607196460039053`*^9}, {3.960720018040147*^9, 3.9607200281521997`*^9}, {
   3.960720859713822*^9, 3.9607208599933715`*^9}, {3.9607209065943375`*^9, 
   3.960720910033798*^9}, {3.9609777007546616`*^9, 3.9609777874554825`*^9}, 
   3.961452764166134*^9, {3.961453658191103*^9, 3.961453664424932*^9}, {
   3.966340170791177*^9, 3.966340171517199*^9}, {3.9711283234856815`*^9, 
   3.9711283247197027`*^9}, {3.9711293999216766`*^9, 3.971129400582617*^9}, {
   3.971129573182131*^9, 3.971129648207863*^9}, {3.9711298518309*^9, 
   3.971129860407323*^9}, 3.9711306783015385`*^9, {3.97113455625758*^9, 
   3.9711345701596975`*^9}, {3.9711377598192015`*^9, 
   3.971137760835245*^9}},ExpressionUUID->"c45e7f8a-fd88-4d31-aa8c-\
7143d1d37658"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1516.5, 1005.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (2023\:5e747\:670824\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"366fc8e3-0973-477e-924e-7110f0ce43b1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 453, 9, 32, "Text",ExpressionUUID->"8593c973-b11e-4fae-bfe1-28d9b3d532ba"],
Cell[1014, 31, 634, 19, 67, "Input",ExpressionUUID->"30ee27fc-0643-4da0-a2f7-5c3a208b424a"],
Cell[1651, 52, 691, 20, 35, "Text",ExpressionUUID->"7f900528-ee18-4577-8e63-8666a0582f81"],
Cell[CellGroupData[{
Cell[2367, 76, 188, 3, 67, "Section",ExpressionUUID->"d9c4c8f1-50a4-49c5-b5f7-8b7e2c2d582f"],
Cell[CellGroupData[{
Cell[2580, 83, 227, 4, 54, "Subsection",ExpressionUUID->"5488decc-6953-4ef7-9539-d9752dc33ec8"],
Cell[2810, 89, 56146, 1604, 1813, "Input",ExpressionUUID->"df99d6c0-6331-4002-9f6f-0bcbba6b4578"]
}, Closed]],
Cell[CellGroupData[{
Cell[58993, 1698, 285, 4, 38, "Subsection",ExpressionUUID->"beaee02c-f7ba-47f4-b1cc-3ef99cdf1ad6"],
Cell[59281, 1704, 58311, 1559, 1090, "Input",ExpressionUUID->"75943510-b452-4dcf-88a6-c5792a548d61"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117641, 3269, 181, 3, 67, "Section",ExpressionUUID->"ff5e762d-0ad9-4249-8827-81878699c226"],
Cell[CellGroupData[{
Cell[117847, 3276, 278, 6, 54, "Subsection",ExpressionUUID->"4aebc736-7068-4c55-bdf1-41525668aa4d"],
Cell[118128, 3284, 23217, 701, 717, "Input",ExpressionUUID->"34a0d8e7-1da7-4756-9621-b9f25a96699b"]
}, Closed]],
Cell[CellGroupData[{
Cell[141382, 3990, 341, 7, 38, "Subsection",ExpressionUUID->"bc6b1223-8e98-4e60-9e52-7f4003702674"],
Cell[141726, 3999, 61555, 1620, 1100, "Input",ExpressionUUID->"27689b4d-8027-4d61-9458-65e09e9c99a1"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[203330, 5625, 375, 11, 67, "Section",ExpressionUUID->"b7119521-ddda-4e4e-ac66-6c29d48e67ed"],
Cell[CellGroupData[{
Cell[203730, 5640, 410, 11, 54, "Subsection",ExpressionUUID->"b77737ed-f3bd-49da-aa0e-79f83a30940f"],
Cell[204143, 5653, 4535, 147, 226, "Input",ExpressionUUID->"c5c275fc-839f-46bd-bc17-dcf696a2ed22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208715, 5805, 281, 6, 54, "Subsection",ExpressionUUID->"0d7ae6c5-64df-4e54-b9e9-c9ac7685b32d"],
Cell[208999, 5813, 28557, 845, 1182, "Input",ExpressionUUID->"072d76af-0ce0-4748-a9ff-ace4dbc9e48c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[237605, 6664, 369, 10, 67, "Section",ExpressionUUID->"bfadd149-d36a-4adf-91e5-00feb269560b"],
Cell[237977, 6676, 421, 9, 28, "Input",ExpressionUUID->"761e1e81-ba61-4570-aec4-051858cec688"],
Cell[238401, 6687, 689, 23, 59, "Input",ExpressionUUID->"193cdc58-2a85-4f4b-a0e0-8e39c75175c0"],
Cell[CellGroupData[{
Cell[239115, 6714, 387, 10, 54, "Subsection",ExpressionUUID->"1e86e924-ee6b-4a95-bbf1-fba19c6f6db6"],
Cell[239505, 6726, 7114, 226, 342, "Input",ExpressionUUID->"5cba12c0-fb58-4382-8d4e-b7d4f727c6cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246656, 6957, 191, 3, 54, "Subsection",ExpressionUUID->"345114f4-2032-4b5e-8561-41ec5e1b289f"],
Cell[246850, 6962, 28787, 864, 1140, "Input",ExpressionUUID->"c45e7f8a-fd88-4d31-aa8c-7143d1d37658"]
}, Open  ]]
}, Open  ]]
}
]
*)


